Advancing the Effective-One-Body Framework in the Test-Mass Limit

We present SEOB-TML, an enhanced effective-one-body (EOB) framework for the test-mass limit, optimized for quasi-circular, spin-aligned binary black holes. On the dynamical side, we introduce a quadrupole-factorized (Q-factorized) prescription that maps the total energy flux-including horizon absorption-onto a single (2,2) mode baseline. This approach effectively captures higher-order multipole contributions without explicit mode summation, while simultaneously leading to a dramatic reduction in fractional flux errors. To ensure a smooth transition to the post-merger stage, we replace traditional next-to-quasicircular corrections with a phenomenological ansatz, enabling a flexible, mode-dependent attachment prescription. For the merger-ringdown stage, we utilize quasi-normal mode coefficients extracted from numerical waveforms via qnmfinder to explicitly model mode-mixing effects. These enhancements lead to a substantial reduction in residuals, capturing the complex physical modulations prominent in retrograde configurations. Additionally, we implement the (2,0) mode across the full waveform, further extending the model's physical coverage and accuracy. Overall, our framework generates highly accurate late inspiral-merger-ringdown waveforms for extreme-mass-ratio systems, significantly reducing dephasing and improving the near-merger reconstruction. We demonstrate the performance of SEOB-TML against the current state-of-the-art SEOBNRv5HM model, highlighting how our specialized developments extend the reliability of the EOB framework into the test-mass limit.

==> anc/Alpha_Coefficients.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{Subscript[\[Alpha], 1/2] -> 0, Subscript[\[Alpha], 1] -> 
  (4 - 3*a^2)/(4 + 12*a^2), Subscript[\[Alpha], 3/2] -> 
  (a*(-4 + 3*a^2))/(3 + 9*a^2), Subscript[\[Alpha], 2] -> 
  (110 + 48*a^2 + 99*a^4)/(42 + 126*a^2), Subscript[\[Alpha], 5/2] -> 
  (a*(158 - 567*a^2 + 117*a^4) + 9*(4 + 9*a^2 - 9*a^4)*Pi*
     Tanh[(a*Pi)/Sqrt[1 - a^2]])/(18*(1 + 3*a^2)^2), 
 Subscript[\[Alpha], 3] -> (45360 + 982800*a^2 + 4694760*a^4 - 3160080*a^6 - 2698920*a^8 + 136080*a^10 + 28350*Sqrt[1 - a^2] + 559710*a^2*Sqrt[1 - a^2] + 2797765*a^4*Sqrt[1 - a^2] + 
  51180*a^6*Sqrt[1 - a^2] - 2072565*a^8*Sqrt[1 - a^2] - 612360*a^10*Sqrt[1 - a^2] - 22680*a*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  113400*a^3*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 68040*a^5*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 204120*a^7*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  90720*a*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 1149120*a^3*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  2585520*a^5*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 136080*a^7*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  68040*a^2*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 - 408240*a^4*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 - 
  612360*a^6*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 - 369792*a^2*Sqrt[1 - a^2]*Log[Sqrt[x]] - 2218752*a^4*Sqrt[1 - a^2]*Log[Sqrt[x]] - 
  3328128*a^6*Sqrt[1 - a^2]*Log[Sqrt[x]] + 184896*a^2*Sqrt[1 - a^2]*Log[x] + 1109376*a^4*Sqrt[1 - a^2]*Log[x] + 1664064*a^6*Sqrt[1 - a^2]*Log[x] - 
  (7560*I)*a^3*Sqrt[1 - a^2]*(-4 - 9*a^2 + 9*a^4)*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]] + (7560*I)*a^3*Sqrt[1 - a^2]*(-4 - 9*a^2 + 9*a^4)*
   PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]] + (90720*I)*a*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + (1134000*I)*a^3*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  (2041200*I)*a^5*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (2041200*I)*a^7*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  (1224720*I)*a^9*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + (90720*I)*a*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  (1088640*I)*a^3*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + (2449440*I)*a^5*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  68040*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 - 408240*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 - 
  612360*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 - (90720*I)*a*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  (1134000*I)*a^3*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - (2041200*I)*a^5*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (2041200*I)*a^7*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + (1224720*I)*a^9*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  (90720*I)*a*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - (1088640*I)*a^3*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  (2449440*I)*a^5*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 136080*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*
   PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 816480*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  1224720*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  68040*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 - 408240*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 - 
  612360*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2)/(11340*Sqrt[1 - a^2]*(a + 3*a^3)^2), 
   Subscript[\[Alpha], 7/2] -> (74448*a^2 - 177532*a^4 - 100608*a^6 + 40140*a^8 - 148608*Sqrt[1 - a^2] - 2044296*a^2*Sqrt[1 - a^2] - 5520168*a^4*Sqrt[1 - a^2] - 2156544*a^6*Sqrt[1 - a^2] + 
  53136*a^8*Sqrt[1 - a^2] + 297216*a*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 1561392*a^3*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 2023920*a^5*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 
  44064*a^7*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + (9*I)*a*(-3596 - 8379*a^2 + 7443*a^4 + 648*a^6)*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]] - 
  (9*I)*a*(-3596 - 8379*a^2 + 7443*a^4 + 648*a^6)*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]] - (229248*I)*a*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  (1370880*I)*a^3*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (2035584*I)*a^5*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  (41472*I)*a^7*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + (229248*I)*a*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (1370880*I)*a^3*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + (2035584*I)*a^5*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  (41472*I)*a^7*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - (4860*I)*a*PolyGamma[0, 3 - ((3*I)*a)/Sqrt[1 - a^2]] - 
  (59535*I)*a^3*PolyGamma[0, 3 - ((3*I)*a)/Sqrt[1 - a^2]] - (183465*I)*a^5*PolyGamma[0, 3 - ((3*I)*a)/Sqrt[1 - a^2]] - 
  (145800*I)*a^7*PolyGamma[0, 3 - ((3*I)*a)/Sqrt[1 - a^2]] + (4860*I)*a*PolyGamma[0, 3 + ((3*I)*a)/Sqrt[1 - a^2]] + 
  (59535*I)*a^3*PolyGamma[0, 3 + ((3*I)*a)/Sqrt[1 - a^2]] + (183465*I)*a^5*PolyGamma[0, 3 + ((3*I)*a)/Sqrt[1 - a^2]] + 
  (145800*I)*a^7*PolyGamma[0, 3 + ((3*I)*a)/Sqrt[1 - a^2]] - 18144*a*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] - 40824*a^3*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] + 
  40824*a^5*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]])/(3024*a*(1 + 3*a^2)^2), 
 Subscript[\[Alpha], 4] -> (6350400 - 1411200*a^2 + 336571200*a^4 - 471693600*a^6 - 450878400*a^8 + 85730400*a^10 + 495331200*a^12 + 3969000*Sqrt[1 - a^2] - 72271602*a^2*Sqrt[1 - a^2] + 
  123634627*a^4*Sqrt[1 - a^2] - 771716184*a^6*Sqrt[1 - a^2] + 1059878151*a^8*Sqrt[1 - a^2] - 275983200*a^10*Sqrt[1 - a^2] + 52893000*a^12*Sqrt[1 - a^2] + 
  19414080*a^2*Sqrt[1 - a^2]*EulerGamma + 101923920*a^4*Sqrt[1 - a^2]*EulerGamma + 87363360*a^6*Sqrt[1 - a^2]*EulerGamma - 131045040*a^8*Sqrt[1 - a^2]*EulerGamma + 
  3175200*a^2*Sqrt[1 - a^2]*Pi^2 + 16669800*a^4*Sqrt[1 - a^2]*Pi^2 + 14288400*a^6*Sqrt[1 - a^2]*Pi^2 - 21432600*a^8*Sqrt[1 - a^2]*Pi^2 - 
  3175200*a*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 13494600*a^3*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 2381400*a^5*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 
  35721000*a^7*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 21432600*a^9*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 12700800*a*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  73382400*a^3*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 137592000*a^5*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 
  69854400*a^7*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] + 495331200*a^9*Sqrt[1 - a^2]*Pi*Coth[(2*a*Pi)/Sqrt[1 - a^2]] - 
  9525600*a^2*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 - 50009400*a^4*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 - 
  42865200*a^6*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 + 64297800*a^8*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]^2 + 19414080*a^2*Sqrt[1 - a^2]*Log[2] + 
  101923920*a^4*Sqrt[1 - a^2]*Log[2] + 87363360*a^6*Sqrt[1 - a^2]*Log[2] - 131045040*a^8*Sqrt[1 - a^2]*Log[2] + 9707040*a^2*Sqrt[1 - a^2]*Log[1 - a^2] + 
  50961960*a^4*Sqrt[1 - a^2]*Log[1 - a^2] + 43681680*a^6*Sqrt[1 - a^2]*Log[1 - a^2] - 65522520*a^8*Sqrt[1 - a^2]*Log[1 - a^2] - 
  121322880*a^2*Sqrt[1 - a^2]*Log[Sqrt[x]] - 1043370720*a^4*Sqrt[1 - a^2]*Log[Sqrt[x]] - 2984506560*a^6*Sqrt[1 - a^2]*Log[Sqrt[x]] - 
  2838900960*a^8*Sqrt[1 - a^2]*Log[Sqrt[x]] + 80075520*a^2*Sqrt[1 - a^2]*Log[x] + 623609280*a^4*Sqrt[1 - a^2]*Log[x] + 1579616640*a^6*Sqrt[1 - a^2]*Log[x] + 
  1288405440*a^8*Sqrt[1 - a^2]*Log[x] + 793800*Sqrt[1 - a^2]*(-4 + 3*a^2)*(a + 3*a^3)^2*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]]^2 + 
  2520*a*(1 + 3*a^2)^2*((-3780*I)*a^6 - 1284*a*Sqrt[1 - a^2] + 963*a^3*Sqrt[1 - a^2] - (2520*I)*(1 + Sqrt[1 - a^2]) + (210*I)*a^4*(39 + 25*Sqrt[1 - a^2]) - 
    (70*I)*a^2*(27 + 91*Sqrt[1 - a^2]))*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]] + 793800*Sqrt[1 - a^2]*(-4 + 3*a^2)*(a + 3*a^3)^2*
   PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]]^2 + 2520*a*(1 + 3*a^2)^2*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]]*((3780*I)*a^6 - 1284*a*Sqrt[1 - a^2] + 963*a^3*Sqrt[1 - a^2] + 
    (2520*I)*(1 + Sqrt[1 - a^2]) - (210*I)*a^4*(39 + 25*Sqrt[1 - a^2]) + (70*I)*a^2*(27 + 91*Sqrt[1 - a^2]) - 
    630*a*Sqrt[1 - a^2]*(-4 + 3*a^2)*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]]) - (31752000*I)*a^3*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  (58741200*I)*a^5*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + (119070000*I)*a^7*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  (14288400*I)*a^9*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (42865200*I)*a^11*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  12942720*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (34927200*I)*a^3*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  67949280*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (142884000*I)*a^5*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  58242240*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (200037600*I)*a^7*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  87363360*a^8*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - (257191200*I)*a^9*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
  3175200*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 + 16669800*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 + 
  14288400*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 - 21432600*a^8*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]^2 + 
  (31752000*I)*a^3*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + (58741200*I)*a^5*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  (119070000*I)*a^7*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - (14288400*I)*a^9*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (42865200*I)*a^11*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 12942720*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (34927200*I)*a^3*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 67949280*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (142884000*I)*a^5*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 58242240*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (200037600*I)*a^7*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 87363360*a^8*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  (257191200*I)*a^9*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 6350400*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*
   PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 33339600*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  28576800*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  42865200*a^8*Sqrt[1 - a^2]*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  3175200*a^2*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 + 16669800*a^4*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 + 
  14288400*a^6*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 - 21432600*a^8*Sqrt[1 - a^2]*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]^2 + 
  6350400*a^2*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 33339600*a^4*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 28576800*a^6*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] - 
  42865200*a^8*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 3175200*a^2*Sqrt[1 - a^2]*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 
  16669800*a^4*Sqrt[1 - a^2]*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 14288400*a^6*Sqrt[1 - a^2]*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] - 
  21432600*a^8*Sqrt[1 - a^2]*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]] + 6350400*a^2*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] + 
  33339600*a^4*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] + 28576800*a^6*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] - 42865200*a^8*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] + 
  3175200*a^2*Sqrt[1 - a^2]*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] + 16669800*a^4*Sqrt[1 - a^2]*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] + 
  14288400*a^6*Sqrt[1 - a^2]*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] - 21432600*a^8*Sqrt[1 - a^2]*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]] - 
  25401600*a^2*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 133358400*a^4*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  114307200*a^6*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 171460800*a^8*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  12700800*a^2*Sqrt[1 - a^2]*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 66679200*a^4*Sqrt[1 - a^2]*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  57153600*a^6*Sqrt[1 - a^2]*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 85730400*a^8*Sqrt[1 - a^2]*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
  25401600*a^2*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 133358400*a^4*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  114307200*a^6*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 171460800*a^8*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  12700800*a^2*Sqrt[1 - a^2]*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 66679200*a^4*Sqrt[1 - a^2]*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - 
  57153600*a^6*Sqrt[1 - a^2]*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 85730400*a^8*Sqrt[1 - a^2]*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + 
  6350400*a*Sqrt[1 - a^2]*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] + 84142800*a^3*Sqrt[1 - a^2]*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] + 
  142884000*a^5*Sqrt[1 - a^2]*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] - 157172400*a^7*Sqrt[1 - a^2]*Pi*Tanh[(a*Pi)/Sqrt[1 - a^2]] + 
  12700800*a^2*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]*Tanh[(a*Pi)/Sqrt[1 - a^2]] + 66679200*a^4*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]*
   Tanh[(a*Pi)/Sqrt[1 - a^2]] + 57153600*a^6*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]*Tanh[(a*Pi)/Sqrt[1 - a^2]] - 
  85730400*a^8*Sqrt[1 - a^2]*Pi^2*Coth[(2*a*Pi)/Sqrt[1 - a^2]]*Tanh[(a*Pi)/Sqrt[1 - a^2]])/(1587600*a^2*Sqrt[1 - a^2]*(1 + 3*a^2)^3),

(*In the limit of a -> 0*)
Subscript[\[Alpha]0, 1/2] -> 0, Subscript[\[Alpha]0, 1] -> 1, Subscript[\[Alpha]0, 3/2] -> 0, Subscript[\[Alpha]0, 2] -> 
  55/21, Subscript[\[Alpha]0, 5/2] -> 0, 
 Subscript[\[Alpha]0, 3] -> -22/7, Subscript[\[Alpha]0, 7/2] -> 
  0, 
 Subscript[\[Alpha]0, 4] -> -160743/4900 - 4*Pi^2 + (428*Log[2])/35 + (428*Log[x])/35}


==> anc/Beta_Coefficients.m <==
(* ::Package:: *)

{Subscript[\[Beta], 1/2] -> 0, Subscript[\[Beta], 1] -> 155/448, 
 Subscript[\[Beta], 3/2] -> -1/96*a, Subscript[\[Beta], 2] -> 
  -17974267/32514048 + a^2/256, Subscript[\[Beta], 5/2] -> 
  (-33053*a)/129024 + (85*Pi)/128, Subscript[\[Beta], 3] -> 
  -753384900379/480687685632 + (11015*a^2)/114688 + (a*Pi)/48, 
 Subscript[\[Beta], 7/2] -> (5*a*(-380502809 + 889056*a^2) - 
    672*(2113973 + 36288*a^2)*Pi)/3121348608, 
 Subscript[\[Beta], 4] -> 7615303934227510193/359938939001241600 + 
   (793685485*a^2)/8323596288 - (2307*a^4)/131072 - 
   (34261*EulerGamma)/17640 - (95713*a*Pi)/258048 - (95*Pi^2)/224 + 
   (65249*Log[2])/17640 - (47385*Log[3])/6272 - (34261*Log[v])/17640 + (17*a^4)/64, 
 Subscript[\[Beta], 9/2] -> 
  (750542177372677*a + 29123898249600*a^3 - 48984364154880*a*EulerGamma - 
    1103744272152200*Pi + 107261710617600*a^2*Pi - 16022922854400*a*Pi^2 + 
    6247261321297920*a*Log[2] - 6269998611824640*Pi*Log[2] - 
    3180779085496320*a*Log[4] + 3134999305912320*Pi*Log[4] - 
    24492182077440*a*Log[x])/192275074252800, 
 Subscript[\[Beta], 5] -> 330134256032549418589081/37249360919360490700800 - (526795*a^4)/11010048 + (1197441953*EulerGamma)/1005903360 - (5127189563*a*Pi)/1560674304 - (19*a^3*Pi)/768 + 
   (7428593*Pi^2)/6193152 + a^2*(-6821161090442773/2307300891033600 + (107*EulerGamma)/560 + Pi^2/16 + (107*Log[2])/240) - (43960422973*Log[2])/1005903360 + 
   (11956815*Log[3])/401408 + (1197441953/2011806720 + (107*a^2)/1120)*Log[x],
 Subscript[\[Beta], 11/2] -> (105537424655*a^3)/99883155456 - (37063*a^5)/131072 + (158132337665616959*Pi)/4614601782067200 + (3640441139*a^2*Pi)/2080899072 + (67*a^4*Pi)/2048 + 
   a*(-5761888478767486047271/120939483504417177600 + (102563*EulerGamma)/26880 + (16243*Pi^2)/64512 - (2025731*Log[2])/188160 + (1820799*Log[3])/100352) - 
   (Pi*(596354*EulerGamma + 260400*Pi^2 - 931606*Log[2] + 2132325*Log[3]))/141120 + ((2153823*a - 2385416*Pi)*Log[x])/1128960, 
 Subscript[\[Beta], 6] -> 488063699201580426300919854509593/4694277701115003894006546432000 - (1159018099357*a^4)/799065243648 + (41351*a^6)/524288 - 
   (3809132774888853431*EulerGamma)/67664302497792000 - (2097925*a^3*Pi)/8257536 - (82906530943387*Pi^2)/16022922854400 + (a*Pi^3)/9 + 
   (5017428163777699963*Log[2])/67664302497792000 + a*Pi*(501277938400289/128183382835200 + (107*EulerGamma)/210 + (107*Log[2])/90) + 
   a^2*(861159177164731649857/23036092096079462400 - (14281699*EulerGamma)/1354752 - (2389*Pi^2)/12288 - (3430853*Log[2])/250880 - (2890485*Log[3])/401408) - 
   (793095494515101*Log[3])/19801167626240 + (91592*(EulerGamma + Log[4])^2)/11025 - (37744140625*Log[5])/1043767296 + 
   (-3809132774888853431/135328604995584000 - (14281699*a^2)/2709504 + (91592*EulerGamma)/11025 + (107*a*Pi)/420 + (183184*Log[2])/11025)*Log[x] + 
   (22898*Log[x]^2)/11025 - (6848*Zeta[3])/105,
 Subscript[\[Beta], 13/2] -> (24521324879*a^5)/4756340736 + (170582294783616564036283*Pi)/1182519394265412403200 + (2184325*a^4*Pi)/22020096 + 
   a^2*(-1/12*Pi^3 + Pi*(-947183963378753/419509252915200 - (107*EulerGamma)/280 - (107*Log[2])/120)) + 
   a^3*(-4844652024962130289/332251328308838400 + (80333*EulerGamma)/5760 + (41*Pi^2)/768 + (67751*Log[2])/4480) - 
   (Pi*(300065623432*EulerGamma + 134279362140*Pi^2 + 5117795387208*Log[2] - 2402108891325*Log[3]))/32188907520 + 
   a*(-56525484205999696838536753/357593864825860710727680 - (170166368809*EulerGamma)/1351934115840 - (600846173*Pi^2)/693633024 + 
     (152857136974307*Log[2])/1351934115840 - (20293557507*Log[3])/353239040) + (32*(a + 3*a^3)*Log[1 - a^2])/15 + 
   ((a*(5598085858775 + 33530112*a*(1078427*a - 15408*Pi)) - 12602756184144*Pi)*Log[x])/2703868231680 + 
   (32*a*(1 + 3*a^2)*(PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]))/15, 
 Subscript[\[Beta], 7] -> 11610016916504930086110832382188341956993/18180749765310365481331594069278720000 - (28752617*a^6)/301989888 - 
   (40146066733225775734969*EulerGamma)/236446138648284364800 - (498913126445*a^3*Pi)/99883155456 + (4501*a^5*Pi)/65536 - 
   (241730912850509769307*Pi^2)/5039145146017382400 + a^4*(-444257382469858079/98444838017433600 + (33277*EulerGamma)/107520 - (137*Pi^2)/2048 + (3959*Log[2])/7168) - 
   (74496128807286935983313*Log[2])/168890099034488832000 - (330642928009534829769*Log[3])/576610001276108800 + 
   a^2*(1406077700743250238947547431/7151877296517214214553600 - (6427226153729*EulerGamma)/257511260160 + (2607210647*Pi^2)/2774532096 - 
     (164483803225043*Log[2])/1802578821120 + (19357599267*Log[3])/1978138624) + 
   (8*(17521692*EulerGamma^2 + 5639655*EulerGamma*Pi^2 + 3417750*Pi^4 - 12963878*EulerGamma*Log[2] - 7168245*Pi^2*Log[2] + 60018775*Log[2]^2) + 
     4264650*(157*EulerGamma + 35*Pi^2 - 271*Log[2])*Log[3] + 1247410125*Log[3]^2)/14817600 + 
   a*((274459*Pi^3)/96768 + Pi*(-3983368125280974931/1079816817003724800 + (8696263*EulerGamma)/846720 - (13564303*Log[2])/846720 + (233523*Log[3])/6272)) + 
   (888383837890625*Log[5])/2605243170816 + (-40146066733225775734969/472892277296568729600 + (107*a^2*(-60067534147 + 744847488*a^2))/515022520320 + 
   (1460141*EulerGamma)/154350 + (8696263*a*Pi)/1693440 + (7673*Pi^2)/5040 - (6481939*Log[2])/1852200 + (495963*Log[3])/21952)*Log[x] + (1460141*Log[x]^2)/617400 - 
   (1802807*Zeta[3])/8820,
 Subscript[\[Beta], 15/2] -> (20226565580281*a^5)/1826434842624 + (10693997*a^7)/25165824 - (13422401205753767893643101741493*Pi)/44707406677285751371490918400 + 
   (306293788405*a^4*Pi)/266355081216 - (8981*a^6*Pi)/262144 + 
   a^2*((-272603*Pi^3)/129024 + Pi*(68585507488982047687/2519572573008691200 - (21372479*EulerGamma)/3386880 + (6639043*Log[2])/3386880 - (47385*Log[3])/3136)) + 
   a^3*(8393452621454660066513/368577473537271398400 + (4926250153*EulerGamma)/121927680 + (4015*Pi^2)/8064 + (8622365197*Log[2])/243855360 + (48078279*Log[3])/6422528) + 
   (Pi*(7668039568520101136*EulerGamma + 3303381851101437105*Pi^2 + 161560693993093782480*Log[2] - 26844047478496154196*Log[3] - 37583453250000000000*Log[5]))/
    173220614394347520 + a*(-6077300610872041586323036516045798019/7886386537873206541930998005760000 - (155257*EulerGamma^2)/6615 - Pi^4/9 + 
   EulerGamma*(426679831290013005787/2165257679929344000 - (107*Pi^2)/105 - (3139487*Log[2])/33075) + Pi^2*(2763074919558313/256366765670400 - (107*Log[2])/45) - 
   (44606843606494987619*Log[2])/309322525704192000 - (6359117*Log[2]^2)/66150 + (1144843216510437*Log[3])/45259811717120 + (64556591796875*Log[5])/350705811456) + 
   (a*(8062 + 24291*a^2)*Log[1 - a^2])/1260 + 
   ((95850494606501264200*Pi + a*(454388255759204071387 - 101639126715885158400*EulerGamma + 17758540800*(9627433129*a^2 - 769409244*a*Pi - 124250112*Pi^2) - 
      205526782699571773440*Log[2]))*Log[x])/4330515359858688000 - (155257*a*Log[x]^2)/26460 + 
   (a*(7*(-4 + 3*a^2)*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]] + 7*(-4 + 3*a^2)*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]] + 
    8090*(1 + 3*a^2)*(PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]) + 102812*Zeta[3]))/1260, 
 Subscript[\[Beta], 8] -> 2887803182339535207075886560045414195879965713549/986975599035439483709495084836635342274560000 - (11556173*a^8)/134217728 - 3424/(1575*Sqrt[1 - a^2]) + 
   a^6*(1862142970669409/51140175593472 + 6848/(525*Sqrt[1 - a^2])) + (4107582515*a^5*Pi)/9512681472 + 
   a^3*((-47*Pi^3)/576 + Pi*(-12657302842246205131/664502656617676800 + (923*EulerGamma)/3360 + (683*Log[2])/1440)) + 
   a*((237495321163*Pi^3)/9364045824 + Pi*(-679638468471416272597190767/1191979549419535702425600 + (25132441157107*EulerGamma)/337983528960 + 
     (1146208702069*Log[2])/2011806720 - (121229068203*Log[3])/706478080)) + 
   a^4*(-22935241452947318294894989/185763046662784784793600 + 3424/(225*Sqrt[1 - a^2]) + (2838379651*EulerGamma)/108380160 - (23649*Pi^2)/114688 + 
   (6834843749*Log[2])/216760320 - (142155*Log[3])/7340032) + a^2*(264046707609476944668931219221439609/955925640954328065688605818880000 - 13696/(525*Sqrt[1 - a^2]) + 
   (11449*EulerGamma^2)/8820 + Pi^4/12 - (197878426286439065803*Log[2])/25983092159152128000 + (606797*Log[2]^2)/88200 + 
   Pi^2*(6058937888981981/1025467062681600 + (107*Log[2])/60) + EulerGamma*(-295581083820447414833/2362099287195648000 + (107*Pi^2)/140 + (263327*Log[2])/44100) + 
   (58283596897349679*Log[3])/1267274728079360 - (264208984375*Log[5])/2474115072) + 
   (1194011474987383478771154734925*Pi^2 - 245471148699021743977291863185008*Log[2] + 
   16*(47550452295327115424578928640*EulerGamma^2 - EulerGamma*(1806109390240545496215284937709 + 13362866881424778737398579200*Pi^2 - 
       1728751964653060214690414592000*Log[2] + 792177463785228241682497536000*Log[3]) - 
     11417127321600*(8*(141205457151990*Pi^4 - 476323049291859*Pi^2*Log[2] - 28729091443584968*Log[2]^2) + 16719133860*(359135*Pi^2 - 7310092*Log[2])*Log[3] + 
       130393758010262175*Log[3]^2)) + 891*(217309451183174279589463736217*Log[3] - 614656*(123327451406671142578125*Log[5] + 17890253205100626853888*Log[7])))/
  57048513728828172322996224000 + ((-1536 - 15636*a^2 + 3715*a^4)*(Log[1 - a] + Log[1 + a]))/360 + 
  (-1836535264229253854787549590509/7131064216103521540374528000 + (5075225731*a^4)/216760320 + (650755480066211*EulerGamma)/48796371993600 + 
   (25132441157107*a*Pi)/675967057920 + (923*a^3*Pi)/6720 - (236941903*Pi^2)/126443520 + (14786857437313*Log[2])/60995464992 + 
   a^2*(-500768775234842704433/4724198574391296000 + (11449*EulerGamma)/8820 + (107*Pi^2)/280 + (263327*Log[2])/88200) - (1092496977*Log[3])/9834496)*Log[x] + 
  ((650755480066211 + 63341231627520*a^2)*Log[x]^2)/195185487974400 - (13*a^2*(-4 + 3*a^2)*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]])/1080 - 
  (13*a^2*(-4 + 3*a^2)*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]])/1080 + (2*(-10080 + a*(-10272*I + a*(-102725 + 3*a*(-10272*I + 8155*a))))*
   PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/4725 + (2*(-10080 + a*(10272*I + a*(-102725 + 3*a*(10272*I + 8155*a))))*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/4725 + 
   (((128*I)/15)*(a + 3*a^3)*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] - (((128*I)/15)*(a + 3*a^3)*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/
   Sqrt[1 - a^2] + (-472686632981/3520661760 + (1177*a^2)/420)*Zeta[3],  
 Subscript[\[Beta], 17/2] -> (-199007698427*a^7)/33822867456 - (242314459*a^6*Pi)/4227858432 + (131*Pi^5)/21 + 
   a^4*((143*Pi^3)/1536 + Pi*(76153347410387143/39377935206973440 + (107*EulerGamma)/256 + (749*Log[2])/768)) + 
   a^5*(391209634741948043857/3866197274866483200 - (19346343*EulerGamma)/1146880 - (2357*Pi^2)/16384 - (20702043*Log[2])/1146880) + 
   a^3*(-248605383535945831594377823741/1029870330698478846895718400 + (10860906339567169*EulerGamma)/43261891706880 + (39131747437*Pi^2)/14797504512 + 
   (16899616922260201*Log[2])/43261891706880 - (1210722622749*Log[3])/31650217984) + 
   Pi^3*(-172256591286620178857/5039145146017382400 + (68522*EulerGamma)/6615 - (130498*Log[2])/6615 + (15795*Log[3])/392) + 
   a^2*((-202539122059*Pi^3)/12485394432 + Pi*(5608410080319595493393647879/14303754593034428429107200 - (23658336435697*EulerGamma)/450644705280 - 
     (433706082613*Log[2])/1532805120 + (26628514533*Log[3])/565182464)) + 
   a*((-310578157*EulerGamma^2)/9878400 + EulerGamma*(218098466906253035577360701/1361929758614117941248000 - (2110487*Pi^2)/211680 + (60496187*Log[2])/4445280 - 
     (31502439*Log[3])/219520) + (-68805614198521173154181633280382897270501 + 11033136515390562658317134837296064102400*Pi^2 + 
     46205208944383776533475737299851820400640*Log[2] + 292523539862638603149567436099560926085120*Log[3])/137790945589720664700618397156638720000 + 
   (-643428800*Pi^4 - 33901227872*Log[2]^2 + 70*Pi^2*(9508256*Log[2] - 81935955*Log[3]) + 72500537160*Log[2]*Log[3] - 70501061475*Log[3]^2)/237081600 - 
   (8440981160791015625*Log[5])/6127531937759232) + 
   Pi*((10248407*EulerGamma^2)/617400 + (-977101230277975974413112921819293959211 - 2705018085832065774810501578387858915328*Log[2] - 
     1660184243712403835428034476307723059200*Log[3])/1038899986589163741790376803958784000 + 
   EulerGamma*(-10139210271381435726617/113494146551176495104 - (45692849*Log[2])/1852200 + (495963*Log[3])/5488) + 
   (13*(5985962*Log[2]^2 - 17780310*Log[2]*Log[3] + 19190925*Log[3]^2))/1481760 + (3678657177734375*Log[5])/1736828780544) + 
   (a*(197380763 + 581208576*a^2 - 40146624*a^4)*Log[1 - a^2])/5080320 + 
   ((20759567240463937*a^3)/86523783413760 - (22483505*a^5)/1376256 - (10139210271381435726617*Pi)/226988293102352990208 - (23658336435697*a^2*Pi)/901289410560 + 
   (107*a^4*Pi)/512 + a*(323925948209659286292087101/2723859517228235882496000 - (310578157*EulerGamma)/9878400 - (2110487*Pi^2)/423360 + (60496187*Log[2])/8890560 - 
     (31502439*Log[3])/439040) + (Pi*(122980884*EulerGamma + 38372320*Pi^2 - 91385698*Log[2] + 334775025*Log[3]))/7408800)*Log[x] + 
   ((-310578157*a + 163974512*Pi)*Log[x]^2)/39513600 + (21*a*(-4 + 3*a^2)*(8221 + 1344*a^2)*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]] + 
   21*a*(-4 + 3*a^2)*(8221 + 1344*a^2)*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]] - a*(1 + 3*a^2)*(-198071327 + 13410432*a^2)*
    (PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]]) + 24*(98559605*a - 87594204*Pi)*Zeta[3])/5080320,  
 Subscript[\[Beta], 9] -> 
  181914696294983219815616800240539152986449039754945420393/640544637116466694202384013751559155349713217126400000 + 
 (3888547551126109149290892709316775840493*a^2)/2074096229910629930134085597921280000 - (1442802068013820148327702580763*a^4)/2746320881862610258388582400 + 
 (27461832615899007371149*a^6)/170112680094125260800 + (12326329301*a^8)/25769803776 - 732373/(66150*Sqrt[1 - a^2]) - (5870219*a^2)/(44100*Sqrt[1 - a^2]) + 
 (1466351*a^4)/(18900*Sqrt[1 - a^2]) + (489497*a^6)/(7350*Sqrt[1 - a^2]) + (5434484257655109798880203519867997210781*EulerGamma)/4527432802884905466542535632486400000 - 
 (124718303107661765527124791*a^2*EulerGamma)/165082394983529447424000 + (21579890196519271*a^4*EulerGamma)/115365044551680 - (513707*a^6*EulerGamma)/13762560 - 
 (39923780920316638346413*EulerGamma^2)/138542659364229120000 + (4774059799*a^2*EulerGamma^2)/355622400 + (78402752*EulerGamma^3)/3472875 - 
 (147993851588166696060926149016498177*a*Pi)/86663588328276994966274703360000 + (481064957842877546946299*a^3*Pi)/3870063472141349683200 - 
 (379565747146457*a^5*Pi)/38355131695104 - (334373*a^7*Pi)/3145728 + (38711935368061849*a*EulerGamma*Pi)/1542206324736000 - (14862748519*a^3*EulerGamma*Pi)/650280960 + 
 (22898*a*EulerGamma^2*Pi)/6615 + (18539694718472215829198993191219313*Pi^2)/31295184674100025960043642880000 - (4946691641099840140511*a^2*Pi^2)/64501057869022494720 - 
 (173238336799*a^4*Pi^2)/1065420324864 + (4693*a^6*Pi^2)/65536 - (23132559104605403*EulerGamma*Pi^2)/601460466647040 + (6139183*a^2*EulerGamma*Pi^2)/846720 + 
 (1516333651172789*a*Pi^3)/34182235422720 - (183331*a^3*Pi^3)/229376 + (428*a*EulerGamma*Pi^3)/315 - (4568061899762671*Pi^4)/120171921408000 + (8093*a^2*Pi^4)/4032 + 
 (4*a*Pi^5)/45 + (40252388513752422535004183028354455809261*Log[2])/1016362465953754288407507999129600000 + 
 (1082341674328022592706342157*a^2*Log[2])/165082394983529447424000 - (87306017874863129*a^4*Log[2])/115365044551680 - (158874349*a^6*Log[2])/4587520 - 
 (19391790849732901607680507*EulerGamma*Log[2])/1523969253006520320000 - (12920297137*a^2*EulerGamma*Log[2])/22226400 + (1254444032*EulerGamma^2*Log[2])/1157625 - 
 (480945381826591028579*a*Pi*Log[2])/541314419982336000 + (3274407403567*a^3*Pi*Log[2])/1950842880 - (26427502*a*EulerGamma*Pi*Log[2])/33075 - 
 (2290495798070261519*Pi^2*Log[2])/352418242176000 - (1125442439*a^2*Pi^2*Log[2])/5080320 + (46895104*EulerGamma*Pi^2*Log[2])/33075 - (466948*a*Pi^3*Log[2])/945 + 
 (438272*Pi^4*Log[2])/1575 - (34883066383283320864058699*Log[2]^2)/3047938506013040640000 - (1183612643*a^2*Log[2]^2)/1234800 + (104593249*a*Pi*Log[2]^2)/33075 - 
 (5861888*Pi^2*Log[2]^2)/3675 - (5017776128*Log[2]^3)/3472875 - (75596219063728825024066615971414031*Log[3])/8567844497268406487391141888000 - 
 (30321910600093430607921*a^2*Log[3])/36903040081670963200 + (2068085958615*a^4*Log[3])/253201743872 + (11179537709452693953*EulerGamma*Log[3])/24776210992332800 + 
 (8323965*a^2*EulerGamma*Log[3])/175616 + (13492739750976639*a*Pi*Log[3])/63363736403968 + (7790823*a^3*Pi*Log[3])/458752 - 
 (3794172723215253*Pi^2*Log[3])/79204670504960 + (963495*a^2*Pi^2*Log[3])/100352 + (11126738451116308821*Log[2]*Log[3])/24776210992332800 - 
 (36969777*a^2*Log[2]*Log[3])/175616 + (227743017422820364809*Log[3]^2)/198209687938662400 + (112728915*a^2*Log[3]^2)/1404928 - 
 (17073758541120078834605784174935641*Log[4])/2807856535090761606522470400000 - (1374909328807526898364337*a^2*Log[4])/352740160221216768000 + 
 (1218166496527697*a^4*Log[4])/2621932830720 + (3971305*a^6*Log[4])/229376 + (3167640227653603897889*EulerGamma*Log[4])/710475176226816000 + 
 (52643883007*a^2*EulerGamma*Log[4])/177811200 - (78402752*EulerGamma^2*Log[4])/165375 - (81875206589627761*a*Pi*Log[4])/90128941056000 - 
 (59800250549*a^3*Pi*Log[4])/69672960 + (13477078*a*EulerGamma*Pi*Log[4])/33075 + (265236822162143653*Pi^2*Log[4])/78862823424000 + 
 (1155987887*a^2*Pi^2*Log[4])/10160640 - (23447552*EulerGamma*Pi^2*Log[4])/33075 + (26108*a*Pi^3*Log[4])/105 - (219136*Pi^4*Log[4])/1575 - 
 (609165692395720899947*Log[2]*Log[4])/88809397028352000 + (4325274529*a^2*Log[2]*Log[4])/8890560 + (2508888064*EulerGamma*Log[2]*Log[4])/1157625 - 
 (43723196*a*Pi*Log[2]*Log[4])/11025 + (99652096*Pi^2*Log[2]*Log[4])/33075 + (2508888064*Log[2]^2*Log[4])/1157625 - (48009518097222069*Log[3]*Log[4])/43315054182400 + 
 (6422247*a^2*Log[3]*Log[4])/87808 + (15963344437828727213*Log[4]^2)/3312238583808000 + (59437627*a^2*Log[4]^2)/7257600 - (78402752*EulerGamma*Log[4]^2)/77175 + 
 (39588181*a*Pi*Log[4]^2)/33075 - (1465472*Pi^2*Log[4]^2)/1323 - (78402752*Log[4]^3)/231525 - (641493036176360079755072265625*Log[5])/89850947116800315463041024 + 
 (590851204052734375*a^2*Log[5])/1167148940525568 + (559149248046875*EulerGamma*Log[5])/783608297472 + (10803466796875*a*Pi*Log[5])/9741828096 - 
 (37744140625*Pi^2*Log[5])/260941824 + (145881103515625*Log[2]*Log[5])/111944042496 - (807724609375*Log[4]*Log[5])/1369944576 + 
 (145881103515625*Log[5]^2)/223888084992 + (19450208110878244763*Log[7])/7700269871923200 - (4031*Log[1 - a^2])/315 - (4489523*a^2*Log[1 - a^2])/40320 + 
 (8567635*a^4*Log[1 - a^2])/96768 - (757*a*Pi*Log[1 - a^2])/180 - (767*a^3*Pi*Log[1 - a^2])/60 + 
 (5318610723506353900876184719013694490781*Log[x])/9054865605769810933085071264972800000 - (161481259911909785139591991*a^2*Log[x])/330164789967058894848000 + 
 (42008246543194471*a^4*Log[x])/230730089103360 - (513707*a^6*Log[x])/27525120 - (39923780920316638346413*EulerGamma*Log[x])/138542659364229120000 + 
 (4774059799*a^2*EulerGamma*Log[x])/355622400 + (39201376*EulerGamma^2*Log[x])/1157625 + (25740266614449049*a*Pi*Log[x])/3084412649472000 - 
 (31488265063*a^3*Pi*Log[x])/1300561920 + (22898*a*EulerGamma*Pi*Log[x])/6615 - (23132559104605403*Pi^2*Log[x])/1202920933294080 + (6139183*a^2*Pi^2*Log[x])/1693440 + 
 (214*a*Pi^3*Log[x])/315 - (19391790849732901607680507*Log[2]*Log[x])/3047938506013040640000 - (12920297137*a^2*Log[2]*Log[x])/44452800 + 
 (1254444032*EulerGamma*Log[2]*Log[x])/1157625 - (13213751*a*Pi*Log[2]*Log[x])/33075 + (23447552*Pi^2*Log[2]*Log[x])/33075 + 
 (11179537709452693953*Log[3]*Log[x])/49552421984665600 + (8323965*a^2*Log[3]*Log[x])/351232 + (3167640227653603897889*Log[4]*Log[x])/1420950352453632000 + 
 (52643883007*a^2*Log[4]*Log[x])/355622400 - (78402752*EulerGamma*Log[4]*Log[x])/165375 + (6738539*a*Pi*Log[4]*Log[x])/33075 - (11723776*Pi^2*Log[4]*Log[x])/33075 + 
 (1254444032*Log[2]*Log[4]*Log[x])/1157625 - (39201376*Log[4]^2*Log[x])/77175 + (559149248046875*Log[5]*Log[x])/1567216594944 - 
 (39923780920316638346413*Log[x]^2)/554170637456916480000 + (4774059799*a^2*Log[x]^2)/1422489600 + (19600688*EulerGamma*Log[x]^2)/1157625 + 
 (11449*a*Pi*Log[x]^2)/13230 + (313611008*Log[2]*Log[x]^2)/1157625 - (19600688*Log[4]*Log[x]^2)/165375 + (9800344*Log[x]^3)/3472875 - 
 ((-322560 - 2271700*a^2 + 1764255*a^4 - 1536*a*(107*I + 210*Pi) + 1152*a^3*(107*I + 210*Pi))*PolyGamma[0, 3 - (I*a)/Sqrt[1 - a^2]])/7257600 - 
 ((-322560 - 2271700*a^2 + 1764255*a^4 - 1536*a*(-107*I + 210*Pi) + 1152*a^3*(-107*I + 210*Pi))*PolyGamma[0, 3 + (I*a)/Sqrt[1 - a^2]])/7257600 - 
 (809*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/63 - ((733871*I)/33075)*a*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] - 
 (10129823*a^2*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/90720 - ((733871*I)/11025)*a^3*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]] + 
 (2684737*a^4*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/30240 - (17*a*Pi*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/4 - 
 (51*a^3*Pi*PolyGamma[0, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/4 - (809*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/63 + 
 ((733871*I)/33075)*a*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] - (10129823*a^2*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/90720 + 
 ((733871*I)/11025)*a^3*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]] + (2684737*a^4*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/30240 - 
 (17*a*Pi*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/4 - (51*a^3*Pi*PolyGamma[0, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/4 - 
 (((2*I)/45)*a*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] + ((I/30)*a^3*PolyGamma[1, 3 - (I*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] + 
 (((2*I)/45)*a*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] - ((I/30)*a^3*PolyGamma[1, 3 + (I*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] + 
 (((1618*I)/63)*a*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] + (((1618*I)/21)*a^3*PolyGamma[1, 3 - ((2*I)*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] - 
 (((1618*I)/63)*a*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] - (((1618*I)/21)*a^3*PolyGamma[1, 3 + ((2*I)*a)/Sqrt[1 - a^2]])/Sqrt[1 - a^2] + 
 (164747693610890021*Zeta[3])/193326578565120 - (43539379*a^2*Zeta[3])/169344 + (2354*a*Pi*Zeta[3])/315 + (23447552*Log[2]*Zeta[3])/11025 - 
 (11723776*Log[4]*Zeta[3])/11025 + (109568*Zeta[5])/105}

